QCD thermodynamics with stabilized Wilson fermions

Stabilized Wilson fermions are a reformulation of Wilson clover fermions that incorporates several numerical stabilizing techniques, but also a local change of the fermion action - the original clover term being replaced with an exponentiated version of it. We intend to apply the stabilized Wilson fermions toolbox to the thermodynamics of QCD, starting on the $N_f=3$ symmetric line on the Columbia plot, and to compare the results with those obtained with other fermion discretizations.

==> anc/m400_a094_pbp_T.dat <==
# Chiral condensate, a=0.094fm, Ns=24
T	Nt	pbp		dpbp	susc	dsusc	skew	dskew
262.41	8	6.465481	3.1e-05	0.3295	0.0082	0.060	0.049
209.93	10	6.467868	7.0e-05	0.573	0.023	0.267	0.060
174.94	12	6.47256		0.00018	1.218	0.090	-0.010	0.107


==> anc/m400_a12_pbp_T.dat <==
# Chiral condensate, a=0.12fm, Ns=16
T	Nt	pbp		dpbp		susc	dsusc	skew	dskew
274.07	6	6.5176656	8.6556e-05	0.473	0.012	0.059	0.040
205.55	8	6.5237339	0.0002		1.047	0.058	0.506	0.099
164.44	10	6.5334708	0.0013872	3.395	0.410	0.237	0.155

